Distributionally Robust Bayesian Optimization with $\varphi$-divergences

The study of robustness has received much attention due to its inevitability in data-driven settings where many systems face uncertainty. One such example of concern is Bayesian Optimization (BO), where uncertainty is multi-faceted, yet there only exists a limited number of works dedicated to this direction. In particular, there is the work of Kirschner et al. (2020), which bridges the existing literature of Distributionally Robust Optimization (DRO) by casting the BO problem from the lens of DRO. While this work is pioneering, it admittedly suffers from various practical shortcomings such as finite contexts assumptions, leaving behind the main question Can one devise a computationally tractable algorithm for solving this DRO-BO problem? In this work, we tackle this question to a large degree of generality by considering robustness against data-shift in $\varphi$-divergences, which subsumes many popular choices, such as the $\chi^2$-divergence, Total Variation, and the extant Kullback-Leibler (KL) divergence. We show that the DRO-BO problem in this setting is equivalent to a finite-dimensional optimization problem which, even in the continuous context setting, can be easily implemented with provable sublinear regret bounds. We then show experimentally that our method surpasses existing methods, attesting to the theoretical results.

==> motivation_plots/plot.py <==
from matplotlib.pyplot import colorbar, pcolor, show, savefig, xlabel, ylabel, title, plot, legend
from numpy import linspace, meshgrid
from numpy import sin, sqrt
import matplotlib
import numpy as np
matplotlib.rcParams['legend.handlelength'] = 0
#matplotlib.rcParams['legend.numpoints'] = 1
from matplotlib import pyplot as plt


def draw_gaussian_at(support, sd=1.0, height=1.0, 
        xpos=0.0, ypos=0.0, ax=None, **kwargs):
    if ax is None:
        ax = plt.gca()
    gaussian = np.exp((-support ** 2.0) / (2 * sd ** 2.0))
    gaussian /= gaussian.max()
    gaussian *= height
    return ax.plot(gaussian + xpos, support + ypos, **kwargs)

def f(x, y):
    return sin(x ** 2 + y) + sin(sqrt(y) * x)


x, y = linspace(0.01, 5, 50), linspace(0.01, 5, 50)
X, Y = meshgrid(x, y)

Z = f(X, Y)
fig = pcolor(X, Y, Z, cmap='Blues')
plot([4],[4], marker="o", color="red",label='Stochastic Optimum',markersize=15)
plot([0.8],[1], marker="*", color="red",label='DR Optimum',markersize=15)
colorbar()
legend(numpoints=1)
xlabel('x (input)')
ylabel('c (context)')
title('f(x,c)')




savefig("test.jpg")

==> motivation_plots/plot_gauss.py <==
from matplotlib.pyplot import colorbar, pcolor, show, savefig, xlabel, ylabel, title, plot, legend
from numpy import linspace, meshgrid
from numpy import sin, sqrt
import matplotlib
import numpy as np
matplotlib.rcParams['legend.handlelength'] = 0
#matplotlib.rcParams['legend.numpoints'] = 1
from matplotlib import pyplot as plt


def draw_gaussian_at(support, sd=1.0, height=1.0, 
        xpos=0.0, ypos=0.0, ax=None, **kwargs):
    if ax is None:
        ax = plt.gca()
    gaussian = np.exp((-support ** 2.0) / (2 * sd ** 2.0))
    gaussian /= gaussian.max()
    gaussian *= height
    return ax.plot(gaussian + xpos, support + ypos, **kwargs)

support = np.linspace(-2.5, 2.5, 1000)
fig, ax = plt.subplots()

draw_gaussian_at(support, sd=0.5, height=-0.01, xpos=0.5, ypos=0.9, ax=ax, color='blue')
draw_gaussian_at(support, sd=0.5, height=-0.01, xpos=0.5, ypos=-0.9, ax=ax, color='red')

ax.spines[['left', 'top', 'bottom']].set_visible(False)
ax.get_yaxis().set_visible(False)
ax.get_xaxis().set_visible(False)
plt.tight_layout()
plt.savefig("test_gauss.jpg")
